An Efficient Randomized Hierarchical Tucker Decomposition

We introduce randomized algorithms for computing the hierarchical Tucker decomposition of high-order tensors. Unlike traditional algorithms performed in a sequential leaves-to-root direction, our algorithms traverse the dimension tree in a root-to-leaves direction, leveraging randomized sequential projections to accelerate the computation of intermediate subspaces. This strategy can reduce the computation time by an order of magnitude relative to prior randomized algorithms using the leaves-to-root direction, while guaranteeing quasi-optimal approximation. Although the theoretical error bound is slightly larger than for leaves-to-root methods, in all our experiments the practical error adheres to the classic bound. Our results highlight the method's potential for scalable tensor decompositions in high-dimensional data analysis.

==> anc/STTNN_vs_STRTL.csv <==
rank,STTN,STTN_Error,STRTL,STRTL_Error
2,0.7844,0.14680797615335,0.2005105,0.0149947814491715
3,0.9813,0.111358165565933,0.1099758,0.00412110471121439
4,1.1083,0.00640208557459524,0.1237079,0.000938182506635067
5,1.0854,0.00103017837267374,0.15555,0.000167418487540391
6,1.3453,0.00152940439918967,0.1755251,2.60808747378132e-05
7,1.6973,2.64113677838217e-05,0.1196814,3.66701879861286e-06
8,1.6818,3.58946314203515e-06,0.1506226,4.71502287971615e-07
9,1.7311,4.30007635602563e-07,0.2200333,5.60130187622881e-08
10,1.9294,9.66066289029668e-08,0.2670776,6.1863667291657e-09
11,2.2872,2.65999509130388e-08,0.2039092,6.37443368275405e-10
12,2.3509,5.91694670337704e-10,0.22771,6.14603401049276e-11


==> anc/timings_N_10.csv <==
d,HTUCKER_LTR,ST_HTUCKER_LTR,adapted_HTUCKER_RTL,qr_adapted_HTUCKER_RTL,HTUCKER_RTL,adapted_ST_HTUCKER_RTL,qr_adapted_ST_HTUCKER_RTL,ST_HTUCKER_RTL
3,0.000113556,0.000102215,0.000147661,0.00014808,9.6051e-5,0.00014781,0.000148186,9.1843e-5
4,0.000430023,0.000226206,0.000390174,0.000388002,0.000317174,0.000381975,0.000381857,0.000304121
5,0.004980726,0.001252992,0.00108557,0.001075666,0.00086262,0.001042697,0.001041063,0.000823374
6,0.083290408,0.016816028,0.003139338,0.003154803,0.002920192,0.003205686,0.003164087,0.00280097
7,1.351471911,0.217428168,0.01469782,0.014615806,0.014259712,0.014109861,0.014184263,0.013808328
8,15.232044637,2.04376324,0.120619603,0.117605348,0.115649232,0.115487629,0.11729027,0.117280586



==> anc/timings_d_6.csv <==
N,HTUCKER_LTR,ST_HTUCKER_LTR,adapted_HTUCKER_RTL,qr_adapted_HTUCKER_RTL,HTUCKER_RTL,adapted_ST_HTUCKER_RTL,qr_adapted_ST_HTUCKER_RTL,ST_HTUCKER_RTL
5,0.000859026,0.000392317,0.000620818,0.000608421,0.000425515,0.000614732,0.000603652,0.000415265
10,0.086151578,0.015613105,0.003417347,0.003371917,0.003115683,0.003329002,0.003333906,0.003011551
15,1.423065016,0.238607883,0.016686787,0.01652708,0.015968691,0.015790619,0.015823185,0.015399521
20,8.066993005,1.336528052,0.076131292,0.075504288,0.073398168,0.072899589,0.071359673,0.073601238
25,31.465220472,5.136589904,0.276987604,0.279270463,0.278968244,0.275930571,0.278982121,0.274925812


